Membrane environment imposes unique selection pressures on transmembrane domains of G protein-coupled receptors

We have investigated the influence of the plasma membrane environment on the molecular evolution of G protein-coupled receptors (GPCRs), the largest receptor family in Metazoa. In particular, we have analyzed the site-specific rate variation across the two primary structural partitions, transmembrane (TM) and extramembrane (EM), of these membrane proteins. We find that transmembrane domains evolve more slowly than do extramembrane domains, though TM domains display increased rate heterogeneity relative to their EM counterparts. Although the majority of residues across GPCRs experience strong to weak purifying selection, many GPCRs experience positive selection at both TM and EM residues, albeit with a slight bias towards the EM. Further, a subset of GPCRs, chemosensory receptors (including olfactory and taste receptors), exhibit increased rates of evolution relative to other GPCRs, an effect which is more pronounced in their TM spans. Although it has been previously suggested that the TM's low evolutionary rate is caused by their high percentage of buried residues, we show that their attenuated rate seems to stem from the strong biophysical constraints of the membrane itself, or by functional requirements. In spite of the strong evolutionary constraints acting on the transmembrane spans of GPCRs, positive selection and high levels of evolutionary rate variability are common. Thus, biophysical constraints should not be presumed to preclude a protein's ability to evolve.

==> anc/Dataset_S1.xls <==
# This file contains gene names for each protein in our analysis where positive selection was detected.		
"# Partition indicates the region of the protein where positive selection was inferred. EM = extramembrane domain, and TM = transmembrane domain."		
# %Sites refers to the percentage of sites in the given partition only (not percentage of sites in protein as a whole) whose dN/dS>1		
"# Note the this percentage is out of only those sites included in our analysis, meaning those sites for whom a partition was inferred with high confidence. Thus, these percentages may not be precise."		
		
# Authors may be contacted for a more in depth description of which sites in these proteins were positively selected.		
		
		
Gene	Partition	%Sites
ADORA2B	EM	0.0625
ADRA2B	EM	0.041509434
BDKRB1	TM	0.423357664
BRS3	TM	0.04964539
	EM	0.092592593
C3AR1	TM	0.144927536
	EM	0.381756757
CALCR	TM	0.0703125
	EM	0.103559871
CCBP2	TM	0.119402985
CCR1	TM	0.094890511
	EM	0.105527638
CCR3	EM	0.29015544
CCR5	EM	0.08
CCR8	TM	0.079136691
CCRL1	TM	0.028169014
CHRM2	EM	0.007326007
CNR2	TM	0.049295775
	EM	0.12716763
CX3CR1	EM	0.083333333
CXCR2	TM	0.078014184
	EM	0.136612022
CXCR4	EM	0.013422819
CXCR6	TM	0.074074074
	EM	0.096385542
CYSLTR1	EM	0.043478261
CYSLTR2	TM	0.072992701
	EM	0.204819277
F2R	EM	0.088607595
F2RL2	EM	0.09947644
FPR1	TM	0.097744361
	EM	0.243902439
FSHR	TM	0.036231884
FZD6	TM	0.014285714
GALR1	EM	0.023952096
GLP2R	EM	0.170666667
GPR1	TM	0.021582734
GPR101	TM	0.064748201
GPR119	TM	0.036764706
	EM	0.14084507
GPR128	TM	0.118518519
	EM	0.303425775
GPR141	TM	0.20610687
GPR141	EM	0.132231405
GPR15	TM	0.04137931
GPR150	EM	0.157258065
GPR156	EM	0.177496038
GPR171	TM	0.03030303
	EM	0.065217391
GPR174	EM	0.046979866
GPR176	EM	0.044247788
GPR183	TM	0.01459854
GPR20	EM	0.055555556
GPR22	TM	0.023622047
GPR3	EM	0.052238806
GPR31	EM	0.072
GPR34	EM	0.096446701
GPR35	TM	0.051470588
GPR39	EM	0.041044776
GPR42	EM	0.051612903
GPR44	TM	0.044444444
GPR45	EM	0.017045455
GPR50	TM	0.027586207
GPR55	EM	0.014285714
GPR56	TM	0.036231884
	EM	0.031189084
GPR68	EM	0.016216216
GPR75	EM	0.014326648
GPR82	TM	0.0234375
GPRC5A	EM	0.098265896
GPRC5D	TM	0.02238806
	EM	0.051724138
GPRC6A	TM	0.059701493
GRM3	EM	0.008633094
HCAR1	TM	0.020547945
HCAR2	EM	0.031914894
HRH1	EM	0.126245847
HRH4	TM	0.138888889
	EM	0.180952381
HTR1A	EM	0.037190083
HTR2A	EM	0.023890785
HTR2C	EM	0.081632653
LPAR6	EM	0.08974359
MC2R	TM	0.057971014
	EM	0.05982906
MC5R	EM	0.028169014
MCHR2	EM	0.070967742
MTNR1B	EM	0.057142857
NMBR	TM	0.021428571
NMUR2	TM	0.007407407
NPSR1	EM	0.025510204
NTSR2	EM	0.044052863
OPN1SW	TM	0.153846154
OPN4	EM	0.096219931
OPRD1	EM	0.021621622
OPRM1	EM	0.029801325
OR10A6	EM	0.046511628
OR10G3	EM	0.071428571
OR10J5	TM	0.028985507
OR10K1	EM	0.091603053
OR10K2	EM	0.084615385
OR10T2	EM	0.068376068
OR13A1	TM	0.022222222
OR13C8	EM	0.128571429
OR13H1	EM	0.113043478
OR13J1	TM	0.058394161
OR14J1	EM	0.007246377
OR1A1	EM	0.076335878
OR1I1	EM	0.116666667
OR1J1	TM	0.028776978
OR1Q1	TM	0.0546875
	EM	0.071428571
OR2A1	TM	0.1
OR2A1	EM	0.086614173
OR2A42	EM	0.031496063
OR2A5	EM	0.11023622
OR2AG2	TM	0.117647059
OR2B11	TM	0.021126761
OR2C1	TM	0.04109589
OR2S2	EM	0.03030303
OR2T6	TM	0.056338028
OR2Z1	EM	0.055944056
OR4D1	TM	0.028776978
OR4E2	TM	0.050724638
OR4E2	EM	0.044444444
OR4F15	TM	0.055172414
OR4K5	TM	0.035714286
OR4L1	TM	0.014285714
	EM	0.125
OR4P4	TM	0.044444444
	EM	0.054263566
OR4S2	TM	0.030075188
OR51A7	EM	0.076335878
OR51D1	EM	0.042735043
OR51E1	TM	0.013605442
	EM	0.059701493
OR51E2	EM	0.058394161
OR51G1	EM	0.073529412
OR51I1	TM	0.014184397
	EM	0.05511811
OR51L1	EM	0.103174603
OR51M1	TM	0.061068702
	EM	0.107913669
OR52D1	TM	0.046511628
OR52E4	EM	0.05511811
OR52M1	EM	0.075757576
OR52W1	EM	0.251908397
OR5A1	EM	0.023622047
OR5AR1	EM	0.06870229
OR5B2	TM	0.06993007
	EM	0.0859375
OR5M8	TM	0.028368794
OR6A2	TM	0.007092199
OR6C1	TM	0.060402685
OR6K2	EM	0.183098592
OR6P1	TM	0.028985507
OR6Q1	TM	0.05
	EM	0.059701493
OR6S1	EM	0.158940397
OR6Y1	TM	0.050359712
OR6Y1	EM	0.109589041
OR8B8	EM	0.056910569
OR8J3	EM	0.105263158
OR9Q2	EM	0.088888889
OXGR1	EM	0.061728395
P2RY14	TM	0.065693431
PROKR1	TM	0.007194245
PTGDR	TM	0.006993007
	EM	0.029585799
PTGER2	EM	0.084269663
PTGER4	EM	0.093247588
PTGFR	EM	0.045977011
RRH	EM	0.111111111
S1PR3	EM	0.01025641
S1PR5	TM	0.013888889
SSTR2	EM	0.069892473
SSTR5	TM	0.013888889
TACR3	TM	0.007518797
	EM	0.038910506
TAS1R1	EM	0.107462687
TAS1R3	TM	0.111111111
TAS2R16	TM	0.358778626
	EM	0.297297297
TAS2R4	TM	0.195652174
	EM	0.336633663
TRHR	EM	0.056074766
XCR1	EM	0.164383562
XPR1	TM	0.091666667
